Boosting Memory Access Locality of the Spectral Element Method with Hilbert Space-Filling Curves

We propose an algorithm based on Hilbert space-filling curves to reorder mesh elements in memory for use with the Spectral Element Method, aiming to attain fewer cache misses, better locality of data reference and faster execution. We present a technique to numerically simulate acoustic wave propagation in 2D domains using the Spectral Element Method, and discuss computational performance aspects of this procedure. We reorder mesh-related data via Hilbert curves to achieve sizable reductions in execution time under several mesh configurations in shared-memory systems. Our experiments show that the Hilbert curve approach works well with meshes of several granularities and also with small and large variations in element sizes, achieving reductions between 9% and 25% in execution time when compared to three other ordering schemes.

==> anc/avg-cpu-time-orders-exp-1-1m.csv <==
c1;c2;c3;c4;c5
5;1.736;1.576;1.568;1.465
6;2.646;2.344;2.355;2.238
7;4.010;3.541;3.575;3.414


==> anc/avg-cpu-time-orders-exp-1-250k.csv <==
c1;c2;c3;c4;c5
5;0.436;0.359;0.354;0.327
6;0.644;0.533;0.531;0.514
7;0.970;0.804;0.809;0.775


==> anc/avg-cpu-time-orders-exp-1-500k.csv <==
c1;c2;c3;c4;c5
5;0.867;0.772;0.775;0.697
6;1.285;1.117;1.119;1.080
7;1.967;1.681;1.680;1.618


==> anc/avg-cpu-time-orders-exp-2-1m.csv <==
c1;c2;c3;c4;c5
5;1.774;1.646;1.667;1.481
6;2.804;2.607;2.559;2.364
7;4.223;3.921;3.873;3.579


==> anc/avg-cpu-time-orders-exp-2-250k.csv <==
c1;c2;c3;c4;c5
5;0.429;0.403;0.383;0.364
6;0.681;0.600;0.594;0.556
7;1.027;0.886;0.883;0.815


==> anc/avg-cpu-time-orders-exp-2-500k.csv <==
c1;c2;c3;c4;c5
5;0.882;0.876;0.836;0.800
6;1.388;1.368;1.325;1.216
7;2.103;2.085;1.979;1.825


==> anc/avg-cpu-time-thr-exp-1-1m.csv <==
c1;c2;c3;c4;c5
1  ; 22.847 ; 24.141 ; 24.101 ; 20.415
2  ; 18.411 ; 18.425 ; 18.382 ; 16.517
4  ; 10.041 ;  9.542 ;  9.522 ;  8.639
8  ;  5.519 ;  5.005 ;  5.006 ;  4.527
16 ;  3.057 ;  2.696 ;  2.714 ;  2.483
32 ;  1.736 ;  1.576 ;  1.568 ;  1.465


==> anc/avg-cpu-time-thr-exp-1-250k.csv <==
c1;c2;c3;c4;c5
1  ; 5.292 ; 5.786 ; 5.773 ; 4.884
2  ; 4.348 ; 4.454 ; 4.449 ; 4.015
4  ; 2.368 ; 2.283 ; 2.275 ; 2.054
8  ; 1.307 ; 1.176 ; 1.185 ; 1.066
16 ; 0.721 ; 0.628 ; 0.627 ; 0.570
32 ; 0.436 ; 0.359 ; 0.354 ; 0.327


==> anc/avg-cpu-time-thr-exp-1-500k.csv <==
c1;c2;c3;c4;c5
1  ; 10.977 ; 11.813 ; 11.782 ; 10.016
2  ;  8.982 ;  9.127 ;  9.100 ;  8.225
4  ;  4.905 ;  4.711 ;  4.700 ;  4.276
8  ;  2.704 ;  2.474 ;  2.468 ;  2.235
16 ;  1.490 ;  1.333 ;  1.333 ;  1.228
32 ;  0.867 ;  0.772 ;  0.775 ;  0.697


==> anc/avg-cpu-time-thr-exp-2-1m.csv <==
c1;c2;c3;c4;c5
1  ; 22.205 ; 23.433 ; 23.334 ; 20.361
2  ; 17.369 ; 18.029 ; 17.995 ; 16.517
4  ;  9.802 ;  9.622 ;  9.654 ;  8.770
8  ;  5.505 ;  5.159 ;  5.166 ;  4.814
16 ;  3.030 ;  2.779 ;  2.795 ;  2.544
32 ;  1.774 ;  1.646 ;  1.667 ;  1.481


==> anc/avg-cpu-time-thr-exp-2-250k.csv <==
c1;c2;c3;c4;c5
1  ; 5.307 ; 5.721 ; 5.696 ; 4.998
2  ; 4.203 ; 4.439 ; 4.417 ; 4.070
4  ; 2.331 ; 2.390 ; 2.373 ; 2.170
8  ; 1.341 ; 1.283 ; 1.268 ; 1.169
16 ; 0.745 ; 0.694 ; 0.675 ; 0.620
32 ; 0.429 ; 0.403 ; 0.383 ; 0.364


==> anc/avg-cpu-time-thr-exp-2-500k.csv <==
c1;c2;c3;c4;c5
1  ; 11.025 ; 11.769 ; 11.719 ; 10.282
2  ;  8.608 ;  8.992 ;  8.992 ;  8.311
4  ;  4.867 ;  4.839 ;  4.865 ;  4.449
8  ;  2.723 ;  2.647 ;  2.651 ;  2.451
16 ;  1.502 ;  1.463 ;  1.439 ;  1.320
32 ;  0.882 ;  0.876 ;  0.836 ;  0.800


==> anc/avg-speedup-thr-exp-1-1m.csv <==
c1;c2;c3;c4;c5
2;1.11;1.11;1.11;1.24
4;2.03;2.14;2.14;2.36
8;3.70;4.08;4.08;4.51
16;6.68;7.57;7.52;8.22
32;11.76;12.95;13.02;13.94


==> anc/avg-speedup-thr-exp-1-250k.csv <==
c1;c2;c3;c4;c5
2;1.12;1.10;1.10;1.22
4;2.06;2.14;2.15;2.38
8;3.74;4.15;4.12;4.58
16;6.77;7.78;7.79;8.57
32;11.2;13.59;13.81;14.95


==> anc/avg-speedup-thr-exp-1-500k.csv <==
c1;c2;c3;c4;c5
2;1.12;1.10;1.10;1.22
4;2.04;2.13;2.13;2.34
8;3.70;4.05;4.06;4.48
16;6.72;7.51;7.51;8.16
32;11.56;12.98;12.92;14.37


==> anc/avg-speedup-thr-exp-2-1m.csv <==
c1;c2;c3;c4;c5
2;1.17;1.13;1.13;1.23
4;2.08;2.12;2.11;2.32
8;3.70;3.95;3.94;4.23
16;6.72;7.33;7.29;8.00
32;11.48;12.37;12.21;13.75


==> anc/avg-speedup-thr-exp-2-250k.csv <==
c1;c2;c3;c4;c5
2;1.19;1.13;1.13;1.23
4;2.14;2.09;2.11;2.30
8;3.73;3.90;3.94;4.28
16;6.71;7.20;7.41;8.07
32;11.64;12.41;13.06;13.74


==> anc/avg-speedup-thr-exp-2-500k.csv <==
c1;c2;c3;c4;c5
2;1.19;1.14;1.14;1.24
4;2.11;2.12;2.11;2.31
8;3.78;3.89;3.88;4.19
16;6.85;7.03;7.15;7.79
32;11.65;11.74;12.30;12.85


==> anc/avg-speedup-thr-scatter.dat <==
ex1	ex2	label
1.12	1.19	none250
2.06	2.14	none250
3.74	3.73	none250
6.77	6.71	none250
11.2	11.64	none250
		
1.1	1.13	conn250
2.14	2.09	conn250
4.15	3.9	conn250
7.78	7.2	conn250
13.59	12.41	conn250
		
1.1	1.13	dist250
2.15	2.11	dist250
4.12	3.94	dist250
7.79	7.41	dist250
13.81	13.06	dist250
		
1.22	1.23	sfc250
2.38	2.3	sfc250
4.58	4.28	sfc250
8.57	8.07	sfc250
14.95	13.74	sfc250

1.12	1.19	none500
2.04	2.11	none500
3.7	3.78	none500
6.72	6.85	none500
11.56	11.65	none500
		
1.1	1.14	conn500
2.13	2.12	conn500
4.05	3.89	conn500
7.51	7.03	conn500
12.98	11.74	conn500
		
1.1	1.14	dist500
2.13	2.11	dist500
4.06	3.88	dist500
7.51	7.15	dist500
12.92	12.3	dist500
		
1.22	1.24	sfc500
2.34	2.31	sfc500
4.48	4.19	sfc500
8.16	7.79	sfc500
14.37	12.85	sfc500

1.11	1.17	none1m
2.03	2.08	none1m
3.7	3.7	none1m
6.68	6.72	none1m
11.76	11.48	none1m
		
1.11	1.13	conn1m
2.14	2.12	conn1m
4.08	3.95	conn1m
7.57	7.33	conn1m
12.95	12.37	conn1m
		
1.11	1.13	dist1m
2.14	2.11	dist1m
4.08	3.94	dist1m
7.52	7.29	dist1m
13.02	12.21	dist1m
		
1.24	1.23	sfc1m
2.36	2.32	sfc1m
4.51	4.23	sfc1m
8.22	8	sfc1m
13.94	13.75	sfc1m


==> anc/avg-time-per-elem-thr-scatter.dat <==
ex1	ex2	label
21.1	21.18	none250
17.34	16.78	none250
9.44	9.3	none250
5.21	5.35	none250
2.87	2.97	none250
1.74	1.71	none250
		
23.07	22.83	conn250
17.76	17.72	conn250
9.1	9.54	conn250
4.69	5.12	conn250
2.5	2.77	conn250
1.43	1.61	conn250
		
23.02	22.74	dist250
17.74	17.63	dist250
9.07	9.47	dist250
4.73	5.06	dist250
2.5	2.69	dist250
1.41	1.53	dist250
		
19.48	19.95	sfc250
16.01	16.25	sfc250
8.19	8.66	sfc250
4.25	4.67	sfc250
2.27	2.47	sfc250
1.3	1.45	sfc250

21.94	22.05	none500
17.95	17.21	none500
9.81	9.73	none500
5.41	5.44	none500
2.98	3	none500
1.73	1.76	none500
		
23.61	23.54	conn500
18.25	17.98	conn500
9.42	9.68	conn500
4.95	5.29	conn500
2.66	2.93	conn500
1.54	1.75	conn500
		
23.55	23.44	dist500
18.19	17.98	dist500
9.39	9.73	dist500
4.93	5.3	dist500
2.66	2.88	dist500
1.55	1.67	dist500
		
20.02	20.56	sfc500
16.44	16.62	sfc500
8.55	8.9	sfc500
4.47	4.9	sfc500
2.45	2.64	sfc500
1.39	1.6	sfc500

22.82	22.19	none1m
18.39	17.36	none1m
10.03	9.8	none1m
5.51	5.5	none1m
3.05	3.03	none1m
1.73	1.77	none1m
		
24.12	23.42	conn1m
18.41	18.02	conn1m
9.53	9.62	conn1m
5	5.16	conn1m
2.69	2.78	conn1m
1.57	1.65	conn1m
		
24.08	23.32	dist1m
18.36	17.99	dist1m
9.51	9.65	dist1m
5	5.16	dist1m
2.71	2.79	dist1m
1.57	1.67	dist1m
		
20.4	20.35	sfc1m
16.5	16.51	sfc1m
8.63	8.77	sfc1m
4.52	4.81	sfc1m
2.48	2.54	sfc1m
1.46	1.48	sfc1m


==> anc/mem-data-exp-1-llc.csv <==
c1;c2;c3;c4;c5
$250k$;1021.03;1489.78;1453.06;677.57
$500k$;2324.32;3083.26;3083.98;1356.57
$1M$;5557.35;6622.30;6580.54;2821.88


==> anc/mem-data-exp-1-time.csv <==
c1;c2;c3;c4;c5
$250k$;1.445;1.330;1.329;1.207
$500k$;3.050;2.830;2.829;2.573
$1M$;6.383;5.885;5.857;5.268


==> anc/mem-data-exp-2-llc.csv <==
c1;c2;c3;c4;c5
$250k$;1082.96;1655.40;1653.96;691.25
$500k$;2500.74;3470.64;3504.49;1360.90
$1M$;5632.23;7145.78;7129.94;2808.20


==> anc/mem-data-exp-2-time.csv <==
c1;c2;c3;c4;c5
$250k$;1.483;1.437;1.440;1.321
$500k$;3.178;3.044;3.051;2.762
$1M$;6.340;6.041;6.051;5.503

